A Comparative Investigation into the Operation of an Optimal Control Problem: The Maximal Stretch

Mathematical Selection is a method in which we select a particular choice from a set of such. It have always been an interesting field of study for mathematicians. Combinatorial optimisation is the practice of selecting the best constituent from a collection of prospective possibilities according to some particular characterization. In simple cases, an optimal process problem encompasses identifying components out of a finite arrangement and establishing the function's significance in possible to lessen or achieve maximum with a functional purpose. To extrapolate optimisation theory, it employs a wide range of mathematical concepts. Optimisation, when applied to a variety of different types of optimization algorithms, necessitates determining the best consequences of the specific predetermined characteristic in a particular circumstance. In this work, we will be working on one similar problem - The Maximal Stretch Problem with computational rigour. Beginning with the Problem Statement itself, we will be developing numerous step - by - step algorithms to solve the problem, and will finally pose a comparison between them on the basis of their Computational Complexity. The article entails around the Brute Force Solution, A Recursive Approach to deal with the problem, and finally a Dynamically Programmed Approach for the same.

==> 1.py <==
import numpy as np
import matplotlib
matplotlib.use('TkAgg')
from matplotlib import rc
import matplotlib.pyplot as plt
x = np.linspace(1, 1.3, 20)
y1 = x**4
y2 = (x**2)*(3**(2*x))
y3 = x**2
plt.clf()
plt.rc('text', usetex=True)
plt.rc('figure', figsize=(1920, 1080))
plt.rc('font', family='serif', serif=['Computer Modern Roman'], size=14)
# plt.title("Sorting Improvised with Interpolation Search")
plt.ylabel("$\mathcal{T}(n)$")
plt.xlabel("$n \\times 10^{6}$")
plt.plot(x, y1, "k--", label='$n^4$')
plt.plot(x, y2, 'k-', label='$n^2 3^{2n}$')
plt.plot(x, y3, 'k_', label='$n^2$')
plt.legend(loc='upper left', frameon=False, handlelength=3)
plt.savefig('1.pdf', format="pdf")
